A new approach for studying large numbers of fermions in the unitary regime

A novel lattice approach is presented for studying systems comprising a large number of interacting nonrelativistic fermions. The construction is ideally suited for numerical study of fermions near unitarity--a strongly coupled regime corresponding to the two-particle s-wave scattering phase shift delta_0 = pi/2. Such systems may be achieved experimentally with trapped atoms, and provide a starting point for an effective field theory description of nuclear physics. We discuss the construction of our lattice theory, which allows us to study systems of up to (but by no means limited to) 38 fermions with high accuracy and modest computational resources, and offer an overview of several applications of the technique. A more detailed discussion of applications and simulation results will be described in companion proceedings by A. N. N. and J-W. L.

==> pack.sh <==
#!/bin/bash

FILES="
h-physrev.bst
EtaDeviation_Mikes.eps
lattice2010.bbl
lattice2010.tex
pack.sh
PcotDelta_Mikes.eps
PoS.cls
PoSlogo.ps
SimCostL32.eps
Splot.eps
"


DATE=$(date +%m%d%y)
tar -cvzf Lattice2010_$DATE.tgz $FILES



